Tests of light-lepton universality in angular asymmetries of $B^0 \to D^{*-} \ell \nu$ decays

We present the first comprehensive tests of light-lepton universality in the angular distributions of semileptonic $B^0$-meson decays to charged spin-1 charmed mesons. We measure five angular-asymmetry observables as functions of the decay recoil that are sensitive to lepton-universality-violating contributions. We use events where one neutral $B$ is fully reconstructed in $\Upsilon\left(4S\right)\to{}B \overline{B}$ decays in data corresponding to $189~\mathrm{fb}^{-1}$ integrated luminosity from electron-positron collisions collected with the Belle II detector. We find no significant deviation from the standard model expectations.

==> prl.sh <==
% texcount -1 -inc -sum prl.tex

